Optimal and minimal $p$-ary linear codes from generalized order ideals of hierarchical posets

Hyun, Kim, Wu and Yue constructed optimal and minimal binary linear codes from order ideals of hierarchical posets with two levels. Two different generalizations of the underlying antichain (simplicial complex) setting to odd characteristic are known: down-sets of $\mathbb{F}_p^n$ under the componentwise order, and support-closed subsets of $\mathbb{F}_q^m$. No generalization of the poset setting itself has appeared. We introduce generalized order ideals of a poset of order $p-1$, obtained by attaching multiplicities in ${0,\dots,p-1}$ to the elements of a poset, and study the two natural notions of order ideal that arise for hierarchical posets with two levels. Whenever the ideal meets the upper level, the resulting defining sets are neither down-sets nor support-closed. We determine the weight distributions of the associated complement codes, exhibit a family of Griesmer codes in which the upper element carries an arbitrary multiplicity, and, via the characteristic function of a generalized order ideal, obtain an infinite family of minimal $p$-ary codes of length $p^n-1$ and dimension $n+1$ violating the Ashikhmin--Barg condition.

==> anc/README.md <==
# Supplementary computations

`verify.py` is a self-contained Python 3 script (standard library only) that
brute-forces every closed formula in the paper and compares it with a direct
enumeration. F_p is represented as integers mod p, vectors as tuples, and the
dot product is taken mod p. The minimality test is the geometric criterion
(Lemma 2.2): C_D is minimal iff for every nonzero u the vectors of D with
u.x = 0 have rank k-1 over F_p. The Ashikhmin-Barg test is p*w_min > (p-1)*w_max.

Blocks and ranges:
- complement codes, saturated and unsaturated (weights and frequencies): p = 3, 5; n <= 4; all m, b
- single upper element with multiplicity t (weights, Griesmer equality, minimality iff m <= n-2): p = 3, 5; n = 3, 4; all m, t
- antichain with one intermediate coordinate (weights, Griesmer equality): p = 3, 5; n = 3, 4; all a, t
- C_f weight formula, both notions: p = 3, 5; n <= 4; all m, b
- main theorem frequency table: (p, n, m) in {(3,4,2), (5,4,2), (3,5,2), (3,5,3)}
- C_f minimality classification (minimal iff full support, m >= 2, and m <= n-2 in the saturated case) and AB violation: p = 3, n <= 5; p = 5, n <= 4
- complementary-subspace code of Mesnager et al.: weight set and absence of Q-1: (3,4,2), (3,5,2), (5,4,2)
- ternary antichain and two-level theorems (weights, frequencies, AB for 2 <= m <= n-2): n <= 5, all multiplicity vectors

Run `python3 verify.py`; each block prints OK or lists mismatches. Total run time a few minutes.


==> anc/verify.py <==
"""Brute-force verification of the formulas in
"Optimal and minimal p-ary linear codes from generalized order ideals of hierarchical posets".

Plain Python 3, no dependencies. F_p = integers mod p, vectors = tuples.
Run:  python3 verify.py          (takes a few minutes)
Each block prints OK or lists mismatches.
"""
import itertools
from collections import Counter
from math import comb, ceil

# ---------------------------------------------------------------- basics
def vecs(p, n):
    return itertools.product(range(p), repeat=n)

def dot(u, x, p):
    return sum(a * b for a, b in zip(u, x)) % p

def wd_of_defining_set(p, n, D):
    """weight distribution of C_D (nonzero u only)"""
    wd = Counter()
    for u in vecs(p, n):
        if any(u):
            wd[sum(1 for x in D if dot(u, x, p))] += 1
    return dict(wd)

def rank_mod_p(rows, p):
    M = [list(r) for r in rows]
    r = 0
    ncol = len(M[0]) if M else 0
    for c in range(ncol):
        piv = next((i for i in range(r, len(M)) if M[i][c] % p), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = pow(M[r][c], -1, p)
        M[r] = [(x * inv) % p for x in M[r]]
        for i in range(len(M)):
            if i != r and M[i][c] % p:
                f = M[i][c]
                M[i] = [(a - f * b) % p for a, b in zip(M[i], M[r])]
        r += 1
    return r

def is_minimal(p, k, D):
    """geometric criterion: D ∩ u^⊥ spans u^⊥ for every u ≠ 0 (D must span F_p^k)"""
    for u in vecs(p, k):
        if not any(u):
            continue
        S = [x for x in D if dot(u, x, p) == 0]
        if rank_mod_p(S, p) < k - 1:
            return False
    return True

def griesmer(p, k, d):
    return sum(ceil(d / p ** i) for i in range(k))

# ---------------------------------------------------------- Lemma 3.1 sets
def ideal_S(p, n, m, b):
    """saturated: F_p^m x 0  ∪  {-1}^m x (F_p^{B} \\ 0),  B = first b upper coordinates"""
    I = set()
    for x in vecs(p, n):
        xp, xs = x[:m], x[m:]
        if not any(xs):
            I.add(x)
        elif all(c == p - 1 for c in xp) and not any(xs[b:]):
            I.add(x)
    return I

def ideal_U(p, n, m, b):
    """unsaturated: F_p^m x 0  ∪  (F_p^*)^m x (F_p^{B} \\ 0)"""
    I = set()
    for x in vecs(p, n):
        xp, xs = x[:m], x[m:]
        if not any(xs):
            I.add(x)
        elif all(xp) and not any(xs[b:]):
            I.add(x)
    return I

# ------------------------------------------------ Theorems 4.x complement
def pred_complement_S(p, n, m, b):
    Q = (p - 1) * p ** (n - 1)
    c1, c0 = p ** (n - m - b), p ** (n - m) - p ** (n - m - b)
    wd = Counter()
    wd[Q] += c1 - 1
    wd[(p - 1) * (p ** (n - 1) - p ** (b - 1))] += c0
    z = p ** (m - 1) - 1
    wd[(p - 1) * (p ** (n - 1) - p ** (m - 1))] += z * c1
    wd[(p - 1) * (p ** (n - 1) - p ** (m - 1) - p ** (b - 1))] += z * c0
    nz = p ** m - p ** (m - 1)
    wd[(p - 1) * (p ** (n - 1) - p ** (m - 1)) - p ** b + 1] += nz * c1
    wd[(p - 1) * (p ** (n - 1) - p ** (m - 1) - p ** (b - 1)) + 1] += nz * c0
    return {k: v for k, v in wd.items() if v}

def pred_complement_U(p, n, m, b):
    L = p ** n - p ** m - (p - 1) ** m * (p ** b - 1)
    wd = Counter()
    for k in range(m + 1):
        T = (-1) ** k * (p - 1) ** (m - k)
        for d in (0, 1):
            w = (p - 1) * (L + p ** m * (k == 0) + T * (p ** b * d - 1)) // p
            c = comb(m, k) * (p - 1) ** k * (p ** (n - m - b) if d else p ** (n - m) - p ** (n - m - b))
            if k == 0 and d == 1:
                c -= 1
            if c:
                wd[w] += c
    return dict(wd)

def check_complement():
    ok = True
    for p in (3, 5):
        for n in range(2, 5):
            for m in range(1, n):
                for b in range(1, n - m + 1):
                    D = [x for x in vecs(p, n) if x not in ideal_S(p, n, m, b)]
                    if wd_of_defining_set(p, n, D) != pred_complement_S(p, n, m, b):
                        ok = False; print("  S mismatch", p, n, m, b)
                    if (m, b) != (1, n - 1):
                        D = [x for x in vecs(p, n) if x not in ideal_U(p, n, m, b)]
                        if wd_of_defining_set(p, n, D) != pred_complement_U(p, n, m, b):
                            ok = False; print("  U mismatch", p, n, m, b)
    print("complement codes (Theorems on S and U):", "OK" if ok else "ERRORS")

# ---------------------------------------------- Theorem: multiplicity t
def check_single_t():
    ok = True
    for p in (3, 5):
        for n in (3, 4):
            for m in range(2, n):
                for t in range(1, p):
                    I = {x for x in vecs(p, n) if not any(x[m:])}
                    I |= {tuple([p - 1] * m + [j] + [0] * (n - m - 1)) for j in range(1, t + 1)}
                    D = [x for x in vecs(p, n) if x not in I]
                    wd = wd_of_defining_set(p, n, D)
                    Q = (p - 1) * p ** (n - 1); W0 = (p - 1) * (p ** (n - 1) - p ** (m - 1)) - t
                    c = p ** (n - m - 1); pred = Counter()
                    pred[W0] += (p - 1) * c * ((p - t + 1) * p ** (m - 1) - 1)
                    pred[W0 + 1] += (p - 1) * c * t * p ** (m - 1)
                    pred[(p - 1) * (p ** (n - 1) - p ** (m - 1))] += (p ** (m - 1) - 1) * c
                    pred[Q - t] += (p - 1) * c
                    pred[Q] += c - 1
                    pred = {k: v for k, v in pred.items() if v}
                    d = min(wd); L = len(D)
                    if wd != pred or griesmer(p, n, d) != L or is_minimal(p, n, D) != (m <= n - 2):
                        ok = False; print("  single-t mismatch", p, n, m, t)
    print("single upper element, multiplicity t (weights, Griesmer, minimality):", "OK" if ok else "ERRORS")

# ------------------------------------------------- Proposition antichain-t
def check_antichain_t():
    ok = True
    for p in (3, 5):
        for n in (3, 4):
            for a in range(1, n - 1):
                for t in range(1, p):
                    box = {x for x in vecs(p, n) if x[a] <= t and not any(x[a + 1:])}
                    D = [x for x in vecs(p, n) if x not in box]
                    wd = wd_of_defining_set(p, n, D)
                    L = p ** n - (t + 1) * p ** a; Q = (p - 1) * p ** (n - 1)
                    d = (p - 1) * (p ** (n - 1) - (t + 1) * p ** (a - 1))
                    pred = Counter()
                    pred[d] += p ** n - p ** (n - a)
                    pred[d + (p - t - 1) * p ** (a - 1)] += (p - 1) * p ** (n - a - 1)
                    pred[Q] += p ** (n - a - 1) - 1
                    pred = {k: v for k, v in pred.items() if v}
                    if wd != pred or griesmer(p, n, d) != L:
                        ok = False; print("  antichain-t mismatch", p, n, a, t)
    print("antichain with one intermediate coordinate:", "OK" if ok else "ERRORS")

# ------------------------------------------------------------- C_f codes
def cf_code(p, n, I):
    pts = [x for x in vecs(p, n) if any(x)]
    return [((1 if x in I else 0),) + x for x in pts]   # D' ⊆ F_p^{n+1}

def pred_cf(p, n, m, b, kind):
    wd = Counter(); wd[(p - 1) * p ** (n - 1)] += p ** n - 1
    for s in range(1, p):
        for u in vecs(p, n):
            v, w = u[:m], u[m:]; k = sum(1 for c in v if c); delta = int(not any(w[:b])); sig = sum(v) % p
            if not any(u):
                wd[(p ** m + (p - 1) ** m * (p ** b - 1) if kind == "U" else p ** m + p ** b - 1) - 1] += 1
                continue
            if kind == "U":
                S = p ** m * (k == 0) + (-1) ** k * (p - 1) ** (m - k) * (p ** b * delta - 1)
            else:
                S = p ** m * (k == 0) + (p ** b * delta - 1) * ((sig == 0) - (sig == s))
            wd[(p - 1) * p ** (n - 1) - 1 + S] += 1
    return dict(wd)

def pred_main_table(p, n, m):
    Q = (p - 1) * p ** (n - 1); r = n - m; wd = Counter()
    wd[Q] += (p ** n - 1) + (p - 1) * p ** (m - 1) * (p ** r - 1)
    wd[Q - 1] += (p - 1) * (p - 2) * p ** (n - 1)
    wd[Q - 2] += (p - 1) * (p ** (m - 1) - 1) * (p ** r - 1)
    wd[Q - p ** r] += (p - 1) * p ** (m - 1)
    wd[Q + p ** m - 2] += (p - 1) * (p ** r - 1)
    wd[Q + p ** r - 2] += (p - 1) * (p ** (m - 1) - 1)
    wd[p ** m + p ** r - 2] += p - 1
    return {k: v for k, v in wd.items() if v}

def check_cf():
    ok = True
    for p in (3, 5):
        for n in range(2, 5):
            for m in range(1, n):
                for b in range(1, n - m + 1):
                    for kind, idl in (("S", ideal_S), ("U", ideal_U)):
                        Dp = cf_code(p, n, idl(p, n, m, b))
                        if wd_of_defining_set(p, n + 1, Dp) != pred_cf(p, n, m, b, kind):
                            ok = False; print("  C_f weight mismatch", kind, p, n, m, b)
    print("C_f weight formula (both notions):", "OK" if ok else "ERRORS")
    ok = True
    for p, n, m in ((3, 4, 2), (5, 4, 2), (3, 5, 2), (3, 5, 3)):
        Dp = cf_code(p, n, ideal_S(p, n, m, n - m))
        if wd_of_defining_set(p, n + 1, Dp) != pred_main_table(p, n, m):
            ok = False; print("  main table mismatch", p, n, m)
    print("main theorem frequency table:", "OK" if ok else "ERRORS")
    ok = True
    for p in (3, 5):
        for n in range(3, 6 if p == 3 else 5):
            for m in range(1, n):
                for b in range(1, n - m + 1):
                    for kind, idl in (("S", ideal_S), ("U", ideal_U)):
                        Dp = cf_code(p, n, idl(p, n, m, b))
                        wd = wd_of_defining_set(p, n + 1, Dp)
                        wmin, wmax = min(wd), max(wd)
                        mn = is_minimal(p, n + 1, Dp)
                        expect = (b == n - m) and m >= 2 and (kind == "U" or m <= n - 2)
                        if mn != expect:
                            ok = False; print("  minimality mismatch", kind, p, n, m, b, mn)
                        if expect and wmin * p >= (p - 1) * wmax:
                            ok = False; print("  AB not violated", kind, p, n, m, b)
    print("C_f minimality classification and AB violation:", "OK" if ok else "ERRORS")

# ------------------------------------------- Remark: complementary subspaces
def check_mqrt_inequivalence():
    ok = True
    for p, n, m in ((3, 4, 2), (3, 5, 2), (5, 4, 2)):
        r = n - m; Q = (p - 1) * p ** (n - 1)
        D0 = {x for x in vecs(p, n) if (not any(x[m:])) or (not any(x[:m]))}
        wd = wd_of_defining_set(p, n + 1, cf_code(p, n, D0))
        allowed = {p ** m + p ** r - 2, Q - 2, Q, Q + p ** m - 2, Q + p ** r - 2}
        if not set(wd) <= allowed or (Q - 1) in wd:
            ok = False; print("  complementary-subspace weights mismatch", p, n, m, sorted(wd))
    print("complementary-subspace code weight set (Remark):", "OK" if ok else "ERRORS")

# ------------------------------------------------------------------ ternary
def Nc(o, c):
    return (2 ** o + 2 * (-1) ** o) // 3 if c == 0 else (2 ** o - (-1) ** o) // 3

def phi(c):
    return 2 if c % 3 == 0 else -1

def pred_ternary_antichain(n, v):
    t1 = sum(1 for x in v if x == 1); t2 = sum(1 for x in v if x == 2); free = n - t1 - t2
    L = 3 ** n - 2 ** t1 * 3 ** t2; wd = Counter()
    for e in (1, 0):
        for z in range(t1 + 1):
            for c in range(3):
                o = t1 - z
                cnt = (1 if e else 3 ** t2 - 1) * comb(t1, z) * Nc(o, c) * 3 ** free
                if e == 1 and z == t1 and c == 0:
                    cnt -= 1
                if cnt:
                    wd[(2 * L + 3 ** t2 * e * 2 ** z * (-1) ** o * phi(c)) // 3] += cnt
    return dict(wd)

def pred_ternary_S(n, m, vB):
    r = n - m; t1 = sum(1 for x in vB if x == 1); t2 = sum(1 for x in vB if x == 2); free = r - t1 - t2
    L = 3 ** n - 3 ** m - 2 ** t1 * 3 ** t2 + 1; wd = Counter()
    vclasses = [(1, 0, 1), (0, 0, 3 ** (m - 1) - 1), (0, 1, 3 ** (m - 1)), (0, 2, 3 ** (m - 1))]
    for v0, sig, cv in vclasses:
        for e in (1, 0):
            for z in range(t1 + 1):
                for c in range(3):
                    o = t1 - z
                    cnt = cv * (1 if e else 3 ** t2 - 1) * comb(t1, z) * Nc(o, c) * 3 ** free
                    if v0 and e == 1 and z == t1 and c == 0:
                        cnt -= 1
                    if cnt <= 0:
                        continue
                    S = 2 * 3 ** m * v0 + 3 ** t2 * e * 2 ** z * (-1) ** o * phi(sig + c) - phi(sig)
                    wd[(2 * L + S) // 3] += cnt
    return dict(wd)

def check_ternary():
    ok = True
    for n in (3, 4, 5):
        for v in vecs(3, n):
            if not any(v) or all(x == 2 for x in v):
                continue
            box = set(itertools.product(*[range(x + 1) for x in v]))
            D = [x for x in vecs(3, n) if x not in box]
            if wd_of_defining_set(3, n, D) != pred_ternary_antichain(n, v):
                ok = False; print("  ternary antichain mismatch", v)
        for m in range(1, n):
            for vB in vecs(3, n - m):
                if not any(vB):
                    continue
                boxB = set(itertools.product(*[range(x + 1) for x in vB]))
                I = set()
                for x in vecs(3, n):
                    xp, xs = x[:m], x[m:]
                    if not any(xs) or (all(c == 2 for c in xp) and xs in boxB):
                        I.add(x)
                D = [x for x in vecs(3, n) if x not in I]
                wd = wd_of_defining_set(3, n, D)
                if wd != pred_ternary_S(n, m, vB):
                    ok = False; print("  ternary S mismatch", n, m, vB)
                if 2 <= m <= n - 2 and 3 * min(wd) <= 2 * max(wd):
                    ok = False; print("  ternary S AB fails", n, m, vB)
    print("ternary theorems (weights, frequencies, minimality via AB):", "OK" if ok else "ERRORS")

if __name__ == "__main__":
    check_complement()
    check_single_t()
    check_antichain_t()
    check_cf()
    check_mqrt_inequivalence()
    check_ternary()

